BindsNET: A machine learning-oriented spiking neural networks library in Python

The development of spiking neural network simulation software is a critical component enabling the modeling of neural systems and the development of biologically inspired algorithms. Existing software frameworks support a wide range of neural functionality, software abstraction levels, and hardware devices, yet are typically not suitable for rapid prototyping or application to problems in the domain of machine learning. In this paper, we describe a new Python package for the simulation of spiking neural networks, specifically geared towards machine learning and reinforcement learning. Our software, called BindsNET, enables rapid building and simulation of spiking networks and features user-friendly, concise syntax. BindsNET is built on top of the PyTorch deep neural networks library, enabling fast CPU and GPU computation for large spiking networks. The BindsNET framework can be adjusted to meet the needs of other existing computing and hardware environments, e.g., TensorFlow. We also provide an interface into the OpenAI gym library, allowing for training and evaluation of spiking networks on reinforcement learning problems. We argue that this package facilitates the use of spiking networks for large-scale machine learning experimentation, and show some simple examples of how we envision BindsNET can be used in practice. BindsNET code is available at https://github.com/Hananel-Hazan/bindsnet

==> Code/breakout.py <==
import torch

from bindsnet.network import Network
from bindsnet.pipeline import Pipeline
from bindsnet.encoding import bernoulli
from bindsnet.network.topology import Connection
from bindsnet.environment import GymEnvironment
from bindsnet.network.nodes import Input, LIFNodes
from bindsnet.pipeline.action import select_softmax

# Build network.
network = Network(dt=1.0)

# Layers of neurons.
inpt = Input(n=80 * 80, shape=[80, 80], traces=True)
middle = LIFNodes(n=100, traces=True)
out = LIFNodes(n=4, refrac=0, traces=True)

# Connections between layers.
inpt_middle = Connection(source=inpt, target=middle, wmin=0, wmax=1e-1)
middle_out = Connection(source=middle, target=out, wmin=0, wmax=1)

# Add all layers and connections to the network.
network.add_layer(inpt, name='Input Layer')
network.add_layer(middle, name='Hidden Layer')
network.add_layer(out, name='Output Layer')
network.add_connection(inpt_middle, source='Input Layer', target='Hidden Layer')
network.add_connection(middle_out, source='Hidden Layer', target='Output Layer')

# Load SpaceInvaders environment.
environment = GymEnvironment('BreakoutDeterministic-v4')
environment.reset()

# Build pipeline from specified components.
pipeline = Pipeline(network, environment, encoding=bernoulli,
                    action_function=select_softmax, output='Output Layer',
                    time=100, history_length=1, delta=1,
                    plot_interval=1, render_interval=1)

# Run environment simulation for 100 episodes.
for i in range(100):
    # initialize episode reward
    reward = 0
    pipeline.reset_()
    while True:
        pipeline.step()
        reward += pipeline.reward
        if pipeline.done:
            break
    print("Episode " + str(i) + " reward:", reward)


==> Code/minimal_fashion_mnist_backprop.py <==
import torch
from bindsnet.network import Network
from bindsnet.datasets import FashionMNIST
from bindsnet.network.monitors import Monitor
from bindsnet.network.topology import Connection
from bindsnet.network.nodes import RealInput, IFNodes

# Network building.
network = Network()

input_layer = RealInput(n=784, sum_input=True)
output_layer = IFNodes(n=10, sum_input=True)
network.add_layer(input_layer, name='X')
network.add_layer(output_layer, name='Y')

input_connection = Connection(input_layer, output_layer, norm=150, wmin=-1, wmax=1)
network.add_connection(input_connection, source='X', target='Y')

# State variable monitoring.
time = 25  # No. of simulation time steps per example.
for l in network.layers:
    m = Monitor(network.layers[l], state_vars=['s'], time=time)
    network.add_monitor(m, name=l)

# Load Fashion-MNIST data.
images, labels = FashionMNIST(path='../../data/FashionMNIST', download=True).get_train()

# Run training.
grads = {}
lr, lr_decay = 1e-2, 0.95
criterion = torch.nn.CrossEntropyLoss()
spike_ims, spike_axes, weights_im = None, None, None
for i, (image, label) in enumerate(zip(images.view(-1, 784) / 255, labels)):
    # Run simulation for single datum.
    inpts = {'X': image.repeat(time, 1), 'Y_b': torch.ones(time, 1)}
    network.run(inpts=inpts, time=time)

    # Retrieve spikes and summed inputs from both layers.
    label = torch.tensor(label).long()
    spikes = {l: network.monitors[l].get('s') for l in network.layers}
    summed_inputs = {l: network.layers[l].summed for l in network.layers}

    # Compute softmax of output activity, get predicted label.
    output = spikes['Y'].sum(-1).softmax(0).view(1, -1)
    predicted = output.argmax(1).item()

    # Compute gradient of loss and do SGD update.
    grads['dl/df'] = summed_inputs['Y'].softmax(0)
    grads['dl/df'][label] -= 1
    grads['dl/dw'] = torch.ger(summed_inputs['X'], grads['dl/df'])
    network.connections['X', 'Y'].w -= lr * grads['dl/dw']

    # Decay learning rate.
    if i > 0 and i % 500 == 0:
        lr *= lr_decay

    network.reset_()


==> Code/minimal_mnist.py <==
from bindsnet.datasets import MNIST
from bindsnet.encoding import poisson
from bindsnet.pipeline import Pipeline
from bindsnet.models import DiehlAndCook2015
from bindsnet.environment import DatasetEnvironment

# Build Diehl & Cook 2015 network.
network = DiehlAndCook2015(n_inpt=784, n_neurons=400, exc=22.5,
                           inh=17.5, dt=1.0, norm=78.4)

# Specify dataset wrapper environment.
environment = DatasetEnvironment(dataset=MNIST(path='../../data/MNIST'),
                                 train=True, download=True, intensity=0.25)

# Build pipeline from components.
pipeline = Pipeline(network=network, environment=environment,
                    encoding=poisson, time=350, plot_interval=1)

# Train the network.
for i in range(60000):    
    pipeline.step()
    network.reset_()


==> Code/minimal_reservoir.py <==
import torch
import torch.nn as nn
from bindsnet.datasets import MNIST
from bindsnet.network import Network
from bindsnet.encoding import poisson_loader
from bindsnet.network.monitors import Monitor
from bindsnet.network.topology import Connection
from bindsnet.network.nodes import LIFNodes, Input

# Define logistic regression model using PyTorch.
class LogisticRegression(nn.Module):
    def __init__(self, input_size, num_classes):
        super(LogisticRegression, self).__init__()
        self.linear = nn.Linear(input_size, num_classes)

    def forward(self, x):
        return self.linear(x)

# Build a simple, two layer, "input-output" network.
network = Network(dt=1.0)
inpt = Input(784, shape=(28, 28)); network.add_layer(inpt, name='I')
output = LIFNodes(625, thresh=-52 + torch.randn(625)); network.add_layer(output, name='O')
network.add_connection(Connection(inpt, output, w=torch.randn(inpt.n, output.n)), 'I', 'O')
network.add_connection(Connection(output, output, w=0.5 * torch.randn(output.n, output.n)), 'O', 'O')
network.add_monitor(Monitor(output, ['s'], time=250), name='output_spikes')

# Get MNIST training images and labels and create data loader.
images, labels = MNIST(path='../../data/MNIST').get_train()
loader = zip(poisson_loader(images * 0.25, time=250), iter(labels))

# Run training data on reservoir and store (spikes per neuron, label) pairs.
training_pairs = []
for i, (datum, label) in enumerate(loader):
    network.run(inpts={'I': datum}, time=250)
    training_pairs.append([network.monitors['output_spikes'].get('s').sum(-1), label])
    network.reset_()

    if (i + 1) % 50 == 0: print('Train progress: (%d / 500)' % (i + 1))
    if (i + 1) == 500: print(); break  # stop after 500 training examples

# Create and train logistic regression model on reservoir outputs.
model = LogisticRegression(625, 10); criterion = nn.CrossEntropyLoss()
optimizer = torch.optim.SGD(model.parameters(), lr=0.1)

# Train the logistic regression model on (spikes, label) pairs.
for epoch in range(10):
    for i, (s, label) in enumerate(training_pairs):
        optimizer.zero_grad(); output = model(s)
        loss = criterion(output.unsqueeze(0), label.unsqueeze(0).long())
        loss.backward(); optimizer.step()

# Get MNIST test images and labels and create data loader.
images, labels = MNIST(path='../../data/MNIST').get_test();
loader = zip(poisson_loader(images * 0.25, time=250), iter(labels))

# Run test data on reservoir and store (spikes per neuron, label) pairs.
test_pairs = []
for i, (datum, label) in enumerate(loader):
    network.run(inpts={'I': datum}, time=250)
    test_pairs.append([network.monitors['output_spikes'].get('s').sum(-1), label])
    network.reset_()

    if (i + 1) % 50 == 0: print('Test progress: (%d / 500)' % (i + 1))
    if (i + 1) == 500: print(); break  # stop after 500 test examples

# Test the logistic regresion model on (spikes, label) pairs.
correct, total = 0, 0
for s, label in test_pairs:
    output = model(s); _, predicted = torch.max(output.data.unsqueeze(0), 1)
    total += 1; correct += int(predicted == label.long())

print('Accuracy of logistic regression on 500 test examples: %.2f %%\n' % (100 * correct / total))

==> Code/minimal_space_invaders.py <==
import torch

from bindsnet.network import Network
from bindsnet.pipeline import Pipeline
from bindsnet.learning import m_stdp_et
from bindsnet.encoding import bernoulli
from bindsnet.network.topology import Connection
from bindsnet.environment import GymEnvironment
from bindsnet.network.nodes import Input, LIFNodes
from bindsnet.pipeline.action import select_multinomial

# Build network.
network = Network(dt=1.0)

# Layers of neurons.
inpt = Input(n=78 * 84, shape=[78, 84], traces=True)
middle = LIFNodes(n=225, traces=True, thresh=-52.0 + torch.randn(225))
out = LIFNodes(n=60, refrac=0, traces=True, thresh=-40.0)

# Connections between layers.
inpt_middle = Connection(source=inpt, target=middle, wmax=1e-2)
middle_out = Connection(source=middle, target=out, wmax=0.5,
                        update_rule=m_stdp_et, nu=2e-2,
                        norm=0.15 * middle.n)

# Add all layers and connections to the network.
network.add_layer(inpt, name='X')
network.add_layer(middle, name='Y')
network.add_layer(out, name='Z')
network.add_connection(inpt_middle, source='X', target='Y')
network.add_connection(middle_out, source='Y', target='Z')

# Load SpaceInvaders environment.
environment = GymEnvironment('SpaceInvaders-v0')
environment.reset()

# Build pipeline from specified components.
pipeline = Pipeline(network, environment, encoding=bernoulli,
                    feedback=select_multinomial, output='Z',
                    time=1, history_length=2, delta=4,
                    plot_interval=100, render_interval=5)

# Run environment simulation and network training.
while True:
    pipeline.step()
    if pipeline.done: pipeline.reset_()


==> Code/minimal_supervised_cifar10.py <==
from torch import Tensor
from numpy.random import choice
from bindsnet.datasets import CIFAR10
from bindsnet.encoding import poisson
from bindsnet.pipeline import Pipeline
from bindsnet.models import DiehlAndCook2015
from bindsnet.environment import DatasetEnvironment

# Build network.
network = DiehlAndCook2015(n_inpt=32*32*3, n_neurons=100, dt=1.0, exc=22.5,
                           inh=17.5, nu_pre=0, nu_post=1e-2, norm=78.4)

# Specify dataset wrapper environment.
environment = DatasetEnvironment(dataset=CIFAR10(path='../../data/CIFAR10'),
                                 train=True)

# Build pipeline from components.
pipeline = Pipeline(network=network, environment=environment,
                    encoding=poisson, time=50, plot_interval=1)

# Train the network.
labels = environment.labels
for i in range(60000):
    # Choose an output neuron to clamp to spiking behavior.
    c = choice(10, size=1, replace=False)
    clamp = {'Ae': 10 * labels[i].long() + Tensor(c).long()}

    # Run a step of the pipeline with clamped neuron.
    pipeline.step(clamp=clamp)
    network.reset_()

